PINT: Probabilistic In-band Network Telemetry

Commodity network devices support adding in-band telemetry measurements into data packets, enabling a wide range of applications, including network troubleshooting, congestion control, and path tracing. However, including such information on packets adds significant overhead that impacts both flow completion times and application-level performance. We introduce PINT, an in-band telemetry framework that bounds the amount of information added to each packet. PINT encodes the requested data on multiple packets, allowing per-packet overhead limits that can be as low as one bit. We analyze PINT and prove performance bounds, including cases when multiple queries are running simultaneously. PINT is implemented in P4 and can be deployed on network devices. Using real topologies and traffic characteristics, we show that PINT concurrently enables applications such as congestion control, path tracing, and computing tail latencies, using only sixteen bits per packet, with performance comparable to the state of the art.

==> motivation-tests/stats-fat64.py <==
#!/usr/bin/env python
#
# based on http://stackoverflow.com/a/2753343o
#
# input needs to be presorted
#

import math
import functools
import fileinput
import sys, getopt
import numpy as np

total_flow = 0
long_flow = 0

def percentile(N, percent, key=lambda x:x):
    if not N:
        return None
    k = (len(N)-1) * percent
    f = math.floor(k)
    c = math.ceil(k)
    if f == c:
	return key(N[int(k)])
    d0 = key(N[int(f)]) * (c-k)
    d1 = key(N[int(c)]) * (k-f)
    return d0+d1


def mean(data):
    """Return the sample arithmetic mean of data."""
    n = len(data)
    if n < 1:
        raise ValueError('mean requires at least one data point')
    return sum(data)/n # in Python 2 use sum(data)/float(n)

def median(lst):
    lst = sorted(lst)
    if len(lst) < 1:
            return None
    if len(lst) %2 == 1:
            return lst[((len(lst)+1)/2)-1]
    else:
            return float(sum(lst[(len(lst)/2)-1:(len(lst)/2)+1]))/2.0

def _ss(data):
    """Return sum of square deviations of sequence data."""
    c = mean(data)
    ss = sum((x-c)**2 for x in data)
    return ss

def pstdev(data):
    """Calculates the population standard deviation."""
    n = len(data)
    if n < 2:
        raise ValueError('variance requires at least two data points')
    ss = _ss(data)
    pvar = ss/n # the population variance
    return pvar**0.5

def stats_dump(filename,f):
    numbers = []
    new_value = 0;
    global total_flow
    global long_flow
    with open(filename, "r") as filestream:
    	for line in filestream:
		currentline = line.split(" ")
		total_flow = total_flow + 1
		if int(currentline[5]) > 10000:
			long_flow = long_flow + 1
			new_value = float(currentline[5])/float(currentline[6])
			numbers.append(float(new_value))
    return numbers


def main():
   values = []
   global total_flow
   global long_flow
   f = open('processed-goodput-30-fat64.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')
   values=stats_dump('data-fat64/load30/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 0'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow	
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load30/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 28'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0


   values = []
   values=stats_dump('data-fat64/load30/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 48'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load30/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 68'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load30/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 88'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load30/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 108'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   f.close()
   f = open('processed-goodput-70-fat64.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')

   value=[]
   values=stats_dump('data-fat64/load70/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 0'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load70/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 28'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load70/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 48'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load70/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 68'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load70/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 88'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data-fat64/load70/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 108'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   f.close()

   f = open('int-goodput-ratio-fat64.txt', 'w+')
   f.write('#Overhead\t ratio30\t ratio70\n')

   read30 = 0
   ratio30 = []
   baseline = 0
   first_line = 1
   with open('processed-goodput-30-fat64.txt', "r") as filestream:
   	for line in filestream:
        	currentline = line.split("\t")
		if int(first_line) == 1:
			first_line = 0
		else:
			if int(currentline[0]) == 0:
				baseline = float(currentline[1])
			else:		
                        	read30 = float(currentline[1])/float(baseline)
				ratio30.append(float(read30))
   				#f.write('%d\t%.12f\n' % (int(currentline[0]), float(read30)))
   read70 = 0
   baseline = 0
   first_line = 1
   index = 0
   with open('processed-goodput-70-fat64.txt', "r") as filestream:
        for line in filestream:
                currentline = line.split("\t")
                if int(first_line) == 1:
                        first_line = 0
                else:
                        if int(currentline[0]) == 0:
                                baseline = float(currentline[1])
                        else:           
                                read70 = float(currentline[1])/float(baseline)
				f.write('%d\t%.12f\t%.12f\n' % (int(currentline[0]), float(ratio30[index]),float(read70)))
				index = index + 1
   f.close()





if __name__ == "__main__":
   main()


==> motivation-tests/stats-fct-fat64.py <==
#!/usr/bin/env python
#
# based on http://stackoverflow.com/a/2753343o
#
# input needs to be presorted
#

import math
import functools
import fileinput
import sys, getopt
import numpy as np


def percentile(N, percent, key=lambda x:x):
    if not N:
        return None
    k = (len(N)-1) * percent
    f = math.floor(k)
    c = math.ceil(k)
    if f == c:
	return key(N[int(k)])
    d0 = key(N[int(f)]) * (c-k)
    d1 = key(N[int(c)]) * (k-f)
    return d0+d1


def mean(data):
    """Return the sample arithmetic mean of data."""
    n = len(data)
    if n < 1:
        raise ValueError('mean requires at least one data point')
    return sum(data)/n # in Python 2 use sum(data)/float(n)

def median(lst):
    lst = sorted(lst)
    if len(lst) < 1:
            return None
    if len(lst) %2 == 1:
            return lst[((len(lst)+1)/2)-1]
    else:
            return float(sum(lst[(len(lst)/2)-1:(len(lst)/2)+1]))/2.0

def _ss(data):
    """Return sum of square deviations of sequence data."""
    c = mean(data)
    ss = sum((x-c)**2 for x in data)
    return ss

def pstdev(data):
    """Calculates the population standard deviation."""
    n = len(data)
    if n < 2:
        raise ValueError('variance requires at least two data points')
    ss = _ss(data)
    pvar = ss/n # the population variance
    return pvar**0.5

def stats_dump(filename,f):
    numbers = []
    new_value = 0;
    with open(filename, "r") as filestream:
    	for line in filestream:
		currentline = line.split(" ")
		new_value = float(currentline[6])
		numbers.append(float(new_value))
    return numbers


def main():
   values = []
   f = open('processed-fct-30-fat64.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')
   values=stats_dump('data-fat64/load30/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load30/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load30/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load30/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load30/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load30/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   f.close()
   f = open('processed-fct-70-fat64.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')

   value=[]
   values=stats_dump('data-fat64/load70/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load70/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load70/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load70/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load70/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   values = []
   values=stats_dump('data-fat64/load70/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 90)))

   f.close()

   f = open('int-fct-ratio-fat64.txt', 'w+')
   f.write('#Overhead\t ratio30\t ratio70\n')

   read30 = 0
   ratio30 = []
   baseline = 0
   first_line = 1
   with open('processed-fct-30-fat64.txt', "r") as filestream:
        for line in filestream:
                currentline = line.split("\t")
                if int(first_line) == 1:
                        first_line = 0
                else:
                        if int(currentline[0]) == 0:
                                baseline = float(currentline[1])
                        else:
                                read30 = float(currentline[1])/float(baseline)
                                ratio30.append(float(read30))

   read70 = 0
   baseline = 0
   first_line = 1
   index = 0
   with open('processed-fct-70-fat64.txt', "r") as filestream:
        for line in filestream:
                currentline = line.split("\t")
                if int(first_line) == 1:
                        first_line = 0
                else:
                        if int(currentline[0]) == 0:
                                baseline = float(currentline[1])
                        else:
                                read70 = float(currentline[1])/float(baseline)
                                f.write('%d\t%.12f\t%.12f\n' % (int(currentline[0]), float(ratio30[index]),float(read70)))
                                index = index + 1
   f.close()



if __name__ == "__main__":
   main()


==> motivation-tests/stats.py <==
#!/usr/bin/env python
#
# based on http://stackoverflow.com/a/2753343o
#
# input needs to be presorted
#

import math
import functools
import fileinput
import sys, getopt
import numpy as np

total_flow = 0
long_flow = 0

def percentile(N, percent, key=lambda x:x):
    if not N:
        return None
    k = (len(N)-1) * percent
    f = math.floor(k)
    c = math.ceil(k)
    if f == c:
	return key(N[int(k)])
    d0 = key(N[int(f)]) * (c-k)
    d1 = key(N[int(c)]) * (k-f)
    return d0+d1


def mean(data):
    """Return the sample arithmetic mean of data."""
    n = len(data)
    if n < 1:
        raise ValueError('mean requires at least one data point')
    return sum(data)/n # in Python 2 use sum(data)/float(n)

def median(lst):
    lst = sorted(lst)
    if len(lst) < 1:
            return None
    if len(lst) %2 == 1:
            return lst[((len(lst)+1)/2)-1]
    else:
            return float(sum(lst[(len(lst)/2)-1:(len(lst)/2)+1]))/2.0

def _ss(data):
    """Return sum of square deviations of sequence data."""
    c = mean(data)
    ss = sum((x-c)**2 for x in data)
    return ss

def pstdev(data):
    """Calculates the population standard deviation."""
    n = len(data)
    if n < 2:
        raise ValueError('variance requires at least two data points')
    ss = _ss(data)
    pvar = ss/n # the population variance
    return pvar**0.5

def stats_dump(filename,f):
    numbers = []
    new_value = 0;
    global total_flow
    global long_flow
    with open(filename, "r") as filestream:
    	for line in filestream:
		currentline = line.split(" ")
		total_flow = total_flow + 1
		if int(currentline[5]) > 10000:
			long_flow = long_flow + 1
			new_value = float(currentline[5])/float(currentline[6])
			numbers.append(float(new_value))
    return numbers


def main():
   values = []
   global total_flow
   global long_flow
   f = open('processed-goodput-30.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')
   values=stats_dump('data/load30/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 0'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow	
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load30/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 28'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0


   values = []
   values=stats_dump('data/load30/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 48'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load30/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 68'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load30/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 88'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load30/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 30. Overhead 108'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow      
   total_flow = 0
   long_flow = 0

   f.close()
   f = open('processed-goodput-70.txt', 'w+')
   f.write('#Overhead\t average\t median\t min\t max\t 99percentile\n')

   value=[]
   values=stats_dump('data/load70/fct_0B.txt',f)
   f.write('0\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 0'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load70/fct_28B.txt',f)
   f.write('28\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 28'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load70/fct_48B.txt',f)
   f.write('48\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 48'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load70/fct_68B.txt',f)
   f.write('68\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 68'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load70/fct_88B.txt',f)
   f.write('88\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 88'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   values = []
   values=stats_dump('data/load70/fct_108B.txt',f)
   f.write('108\t%.12f\t%.12f\t%.12f\t%.12f\t%.12f\n' % (np.average(values), np.median(values), np.amin(values), np.amax(values), np.percentile(values, 99.9)))
   print 'Load 70. Overhead 108'
   print 'Total flows: ', total_flow
   print 'Long flows: ', long_flow
   total_flow = 0
   long_flow = 0

   f.close()

   f = open('int-goodput-ratio.txt', 'w+')
   f.write('#Overhead\t ratio30\t ratio70\n')

   read30 = 0
   ratio30 = []
   baseline = 0
   first_line = 1
   with open('processed-goodput-30.txt', "r") as filestream:
   	for line in filestream:
        	currentline = line.split("\t")
		if int(first_line) == 1:
			first_line = 0
		else:
			if int(currentline[0]) == 0:
				baseline = float(currentline[1])
			else:		
                        	read30 = float(currentline[1])/float(baseline)
				ratio30.append(float(read30))
   				#f.write('%d\t%.12f\n' % (int(currentline[0]), float(read30)))
   read70 = 0
   baseline = 0
   first_line = 1
   index = 0
   with open('processed-goodput-70.txt', "r") as filestream:
        for line in filestream:
                currentline = line.split("\t")
                if int(first_line) == 1:
                        first_line = 0
                else:
                        if int(currentline[0]) == 0:
                                baseline = float(currentline[1])
                        else:           
                                read70 = float(currentline[1])/float(baseline)
				f.write('%d\t%.12f\t%.12f\n' % (int(currentline[0]), float(ratio30[index]),float(read70)))
				index = index + 1
   f.close()





if __name__ == "__main__":
   main()

